Equations for Long-Range Groundwater Flow and Water Table Evolution

These are notes that I compiled while studying the equations of long-range groundwater flow for my first paper. By "long-range," I mean horizontal distances that are significantly greater than the vertical thickness of the aquifer, in addition to some other assumptions discussed below. None of this material constitutes original development of important new equations, but it might be useful to someone learning about simplified models of groundwater flow for numerical solution. I start from Darcy's Law, reminding myself how to formulate the vertically averaged conservation law for groundwater flow. Then I discuss some ideas about how to solve the flow equation numerically. After that, I go through some cases where the hydraulic conductivity is a simple function of the vertical coordinate and the the steady-state flow equation can be simplified. Finally, there is a very short discussion of the transient case.

==> monomial_K.py <==
import numpy as np
from numpy import sin, cos
from scipy.linalg import solve
import matplotlib.pyplot as plt

#plt.style.use('dark_background')

#-------------------------------------------------------------------------------
#INPUTS

#physical constants
pi = np.pi
D = 10 #aquifer depth, m
r = 1e3 #aquifer aspect ratio (x/z)
K0 = 1 #base hydraulic conductivity, m/s
print('K0 = %g' % K0)

#solver inputs
Nx = 128 #number of points in solution (order of spectral expansion is Nx - 1)
ha = 0.1*D #left boundary value
hb = 0.1*D #right boundary value

#source function (domain will range from -r*D/2 to r*D/2)
F = lambda x: np.exp(-(x*x)/(r*D*100))

#-------------------------------------------------------------------------------
#FUNCTIONS

#eval the pth derivative of the kth order chebyshev polynomial at -1 or 1
def dchebb(sign, k, p):
    n = np.arange(0,p)
    d = (sign**(k+p))*np.prod((k**2 - n**2)/(2*n + 1))
    return(d)
#eval kth order chebyshev second derivative at theta value
dchebt = lambda t, k: (sin(t)*(-k*k*cos(k*t)) - cos(t)*(-k*sin(k*t)))/(sin(t)**3)
#eval a single chebyshev polynomial between -1 and 1
cheb = lambda x, k: np.cos(k*np.arccos(x))
#eval a chebyshev series between -1 and 1
Cheb = lambda a, x: sum(a[i]*cheb(x, i) for i in range(len(a)))

def sp_bvp(N, xa, xb, ua, ub, S):

    #number of total points, including boundaries
    num = N + 1
    #scaling from original domain to [-1,1]
    scale = (xb - xa)/2
    #collocation points, including boundaries (cos(i*pi/N) for i = 0,...,N)
    j = np.arange(0,N+1)
    xhat = np.cos(pi*j/N)
    x = (xhat + 1)*scale + xa
    #solver matrix
    A = np.zeros((num,num))
    for j in range(1,num-1): #exclude boundary nodes
        for k in range(num): #exclude boundary nodes
            A[j,k] = dchebt(pi*j/N, k)
    for k in range(num):
        A[-1,k] = cos(0)
        A[0,k] = cos(k*pi) #dchebb(-1, k, 1)
    #right side of matrix eq
    b = np.zeros((num,))
    b[0] = ua #da*scale
    for j in range(1,num-1):
        b[j] = -S(x[j])*(scale**2)
    b[-1] = ub
    #solve
    a = solve(A, b)
    #expand
    u = Cheb(a, xhat)

    return(x, xhat, u, a)

#-------------------------------------------------------------------------------
#MAIN

if __name__ == '__main__':

    fig, ax = plt.subplots(1,1)
    x = np.linspace(-r*D/2, r*D/2, 1000)
    ax.plot(x, F(x))
    ax.set_xlabel('$x$')
    ax.set_ylabel('source term $F$')

    fig, ax = plt.subplots(1,1)

    for n in range(0,6):
        S = lambda x: (n+1)*(n+2)*F(x)*(D**n)/K0
        x, xhat, u, a = sp_bvp(Nx, -r*D/2, r*D/2, ha**(n+2), hb**(n+2), S)
        u[u<0] = 0
        ax.plot(x, u**(1./(n+2)), label='$n=%d$' % n)

    yl = list(ax.get_ylim())
    if yl[0] > 0: yl[0] = 0
    if yl[1] < D: yl[1] = D
    ax.set_ylim(yl)
    ax.set_xlabel('$x$')
    ax.set_ylabel('$h$')
    box = ax.get_position()
    ax.set_position([box.x0, box.y0, box.width*0.9, box.height])
    ax.legend(loc='center left', bbox_to_anchor=(1, 0.5))

    plt.show()


==> monomial_K_plot.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('font', family='serif')
plt.rc('font', size=14)
plt.rc('text', usetex=True)

fK = lambda z, n: K0*(z**n)/(D**n)
fKint = lambda z, n: K0*(z**(n+1))/((D**n)*(n + 1))

K0 = 1
D = 1
z = np.linspace(0, D, 1000)

fig1, ax1 = plt.subplots(1, 1, figsize=(7,3))
fig2, ax2 = plt.subplots(1, 1, figsize=(7,3))
for n in range(0,6):
    ax1.plot(fK(z, n), z, label='$n = %d$' % n)
    ax2.plot(fKint(z, n), z, label='$n = %d$' % n)

ax1.set_xticks([0, K0])
ax1.set_xticklabels([0, '$K_0$'])
ax1.set_yticks([0, D])
ax1.set_yticklabels([0, '$D$'])
ax1.set_xlabel('$K_n(z)$')
ax1.set_ylabel('$z$')
ax1.legend(loc='lower center', bbox_to_anchor=(0.6, -0.1), ncol=3)

ax2.set_yticks([0, D])
ax2.set_yticklabels([0, '$D$'])
ax2.set_xlabel(r'$\int K_n(z)$')
ax2.set_ylabel('$z$')
ax2.legend(loc='lower center', bbox_to_anchor=(0.6, -0.1), ncol=3)

plt.tight_layout()
plt.savefig('../plots/monomial_K')
plt.show()


==> steady_1D_analytical.py <==
import numpy as np
from numpy import exp, log
import matplotlib.pyplot as plt

plt.rc('font', family='serif')
plt.rc('font', size=14)
plt.rc('text', usetex=True)

flatten = lambda l: [item for sublist in l for item in sublist]

def fh_mono(x, alpha, beta, n, F, D, L, K0):
    theta = (F*(D**n)/K0)*(n+1)*(n+2)
    a = alpha**(n+2)
    b = beta**(n+2)
    c1 = (b - a)/L
    c2 = (a + b + theta*L*L/4)/2
    return( (-theta*x*x/2 + c1*x + c2)**(1.0/(n+2)) )

def fh_exp(x, alpha, beta, H, F, L, K0): # ???
    phi = F/(H*H*K0)
    a = exp(alpha/H)
    b = exp(beta/H)
    c1 = (b - a)/L
    c2 = (a + b + phi*L*L/4)/2
    return( H*log(-phi*x*x/L + c1*x + c2) )

F = 1e-6
D = 1
L = 2e2
K0 = 1
n = 0

fig, axs = plt.subplots(3, 3, figsize=(7,5))
plt.subplots_adjust(right=0.8)
axs = flatten(axs)
x = np.linspace(-L/2, L/2, 2500)
m = 0
r = int(L/(2*D))
for i in range(9):

    alpha = D*(i+1)/10
    beta = alpha
    for n in range(6):
        h = fh_mono(x, alpha, beta, n, F, D, L, K0)
        axs[i].plot(x, h, label='$n = %d$' % n)
        if m < h.max(): m = h.max()

    axs[i].text(0.5, 0.02, r'$\alpha=\beta = %g D$' % ((i+1)/10), ha='center',
            transform=axs[i].transAxes)
    axs[i].set_ylim(0, m*1.05)
    axs[i].set_xticks([-L/2, 0, L/2])
    axs[i].set_yticks([0, D])
    if i <= 5:
        axs[i].set_xticklabels([])
    else:
        axs[i].set_xticklabels(['-%d\n$D$' % r, 0, '%d\n$D$' % r])
    if i % 3 != 0:
        axs[i].set_yticklabels([])
    else:
        axs[i].set_yticklabels([0, '$D$'])

axs[5].legend(loc='center left', bbox_to_anchor=(1, 0.5))

plt.savefig('../plots/monomial_K_analytical_solutions', dpi=250)
plt.show()


==> vertical_integral_test.py <==
import numpy as np
import matplotlib.pyplot as plt

fIn = lambda h, alpha: (n0/alpha)*np.exp(alpha*(h - zT)) - (n0/alpha)*np.exp(alpha*(zB - zT))
fn = lambda h, alpha: n0*np.exp(alpha*(h - zT))

zT = 0
zB = -1e3
alpha = .005
h = np.linspace(zB, zT, 2500)
n0 = 0.1

fig, ((ax1, ax2), (ax3, ax4)) = plt.subplots(2,2)

ax1.plot(fn(h, alpha), h, label='$n(z)$')
ax1.legend()
ax1.set_ylabel('$Z$')
ax1.set_xlabel('Porosity')
ax1.set_title('Linear Axis')

ax3.plot(fIn(h, alpha), h, 'C1', label='$\int n(z) \, dz$')
ax3.legend()
ax3.set_ylabel("$Z$")
ax3.set_xlabel('Volume per Area')

ax2.semilogx(fn(h, alpha), h, label='$n(z)$')
ax2.legend()
ax2.set_xlabel('Porosity')
ax2.set_title('Log Axis')
ax2.set_yticklabels([])

ax4.semilogx(fIn(h, alpha), h, 'C1', label='$\int n(z) \, dz$')
ax4.legend()
ax4.set_xlabel('Volume per Area')
ax4.set_yticklabels([])

fig.tight_layout()
plt.show()

